Sinkhorn algorithms and linear programming solvers for optimal partial transport problems

In this note, we generalize the classical optimal partial transport (OPT) problem by modifying the mass destruction/creation term to function-based terms, introducing what we term ``generalized optimal partial transport'' problems. We then discuss the dual formulation of these problems and the associated Sinkhorn solver. Finally, we explore how these new OPT problems relate to classical optimal transport (OT) problems and introduce a linear programming solver tailored for these generalized scenarios.

==> code/Sinkhorn.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "3e0348a0-9fc5-4fe8-800f-6f880af13e83",
   "metadata": {},
   "source": [
    "# Import package \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "355f2461-f582-43a2-95e9-e25794cbd86a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import ot \n",
    "import numba as nb"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aad68525-70e5-4174-8e2a-df25752c5138",
   "metadata": {},
   "source": [
    "# Sinkhorn solver and Lp solver for GOPT problem \n",
    "See Equation (64)(65)(66)(67) for the derivation of this Algorithm. \n",
    "See Equation Remark 7 and (75) for the special case. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "db126229-b6db-4995-a643-63adea2a1e9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "@nb.njit(fastmath=True,cache=True)\n",
    "def cost_matrix_d(X,Y,p=2):\n",
    "    '''\n",
    "    input: \n",
    "        X: (n,) float np array\n",
    "        Y: (m,) float np array\n",
    "    output:\n",
    "        M: n*m matrix, M_ij=c(X_i,Y_j) where c is defined by cost_function.\n",
    "    \n",
    "    '''\n",
    "    n,d=X.shape\n",
    "    m,d=Y.shape\n",
    "    M=np.empty((n,m))\n",
    "    for i in nb.prange(n):\n",
    "        M[i]=np.sum((X[i]-Y)**p,1)\n",
    "    return M\n",
    "\n",
    "def opt_cost(gamma,C,Lambda1,Lambda2,mu,nu):\n",
    "    trans_cost=np.sum(C*gamma)\n",
    "    \n",
    "    penalty_d=np.sum(Lambda1*(np.abs(mu-gamma.sum(1))))\n",
    "    penalty_c=np.sum(Lambda2*(np.abs(nu-gamma.sum(0))))\n",
    "    return trans_cost,penalty_d+penalty_c\n",
    "\n",
    "def sinkhorn_knopp_gopt(mu, nu, M, Lambda1,Lambda2, reg=0.1, numItermax=1000,F1='PTV',F2='PTV'):\n",
    "    r\"\"\"\n",
    "    Solve the entropic regularization optimal transport problem and return the OT matrix\n",
    "\n",
    "    The function solves the following optimization problem:\n",
    "\n",
    "    .. math::\n",
    "        \\gamma = \\mathop{\\arg \\min}_\\gamma \\quad \\langle \\gamma, \\mathbf{M} \\rangle_F +\n",
    "        \\mathrm{reg}\\cdot\\Omega(\\gamma)\n",
    "\n",
    "        s.t. \\ \\gamma \\mathbf{1} &= \\mathbf{a}\n",
    "\n",
    "             \\gamma^T \\mathbf{1} &= \\mathbf{b}\n",
    "\n",
    "             \\gamma &\\geq 0\n",
    "    where :\n",
    "\n",
    "    - :math:`\\mathbf{M}` is the (`dia_mu`, `dia_nu`) metric cost matrix\n",
    "    - :math:`\\Omega` is the entropic regularization term\n",
    "      :math:`\\Omega(\\gamma)=\\sum_{i,j} \\gamma_{i,j}\\log(\\gamma_{i,j})`\n",
    "    - :math:`\\mathbf{a}` and :math:`\\mathbf{b}` are source and target\n",
    "      weights (histograms, both sum to 1)\n",
    "\n",
    "    The algorithm used for solving the problem is the Sinkhorn-Knopp\n",
    "    matrix scaling algorithm as proposed in :ref:`[2] <references-sinkhorn-knopp>`\n",
    "\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    mu : array-like, shape (mu,) float64\n",
    "        samples weights in the source domain\n",
    "    nu : array-like, shape (nu,) float64\n",
    "    M : array-like, shape (dia_mu, dia_nu) float64\n",
    "        loss matrix\n",
    "    reg : float\n",
    "        Regularization term >0\n",
    "    numItermax : int64, optional\n",
    "        Max number of iterations\n",
    "    stopThr : float64, optional\n",
    "        Stop threshold on error (>0)\n",
    "    lambda1: (n,) array\n",
    "    lambda2: (m,) array\n",
    "    Returns\n",
    "    -------\n",
    "    gamma : array-like, shape (dim_mu, dim_nu)\n",
    "        Optimal transportation matrix for the given parameters\n",
    "\n",
    "    Examples\n",
    "    --------\n",
    "\n",
    "    >>> import ot\n",
    "    >>> mu=[.5, .5]\n",
    "    >>> nu=[.5, .5]\n",
    "    >>> M=[[0., 1.], [1., 0.]]\n",
    "    >>> ot.sinkhorn(a, b, M, 1)\n",
    "    array([[0.36552929, 0.13447071],\n",
    "           [0.13447071, 0.36552929]])\n",
    "\n",
    "\n",
    "    .. _references-sinkhorn-knopp:\n",
    "    References\n",
    "    ----------\n",
    "\n",
    "    .. [2] M. Cuturi, Sinkhorn Distances : Lightspeed Computation\n",
    "        of Optimal Transport, Advances in Neural Information\n",
    "        Processing Systems (NIPS) 26, 2013\n",
    "\n",
    "\n",
    "    See Also\n",
    "    --------\n",
    "    ot.lp.emd : Unregularized OT\n",
    "    ot.optim.cg : General regularized OT\n",
    "\n",
    "    \"\"\"\n",
    "    \n",
    "\n",
    "    # init data\n",
    "    dim_mu = mu.shape[0]\n",
    "    dim_nu = nu.shape[0]\n",
    "    stopThr=1e-9\n",
    "    \n",
    "    #initialize u,v \n",
    "    u = np.ones(dim_mu, dtype=float)\n",
    "    v = np.ones(dim_nu, dtype=float)\n",
    "    \n",
    "    if Lambda1.shape[0]==1:\n",
    "        Lambda1=np.full(n,Lambda1[0])\n",
    "    if Lambda2.shape[0]==1:\n",
    "        Lambda2=np.full(m,Lambda2[0])\n",
    "    if Lambda1.shape[0] != n:\n",
    "        raise ValueError(\"Lambda1 should have the same number of rows as n.\")\n",
    "    if Lambda2.shape[0] != m:\n",
    "        raise ValueError(\"Lambda2 should have the same number of rows as m.\")\n",
    "#        warnings.warn(\"Lambda2 should have the same number of rows as m.\", UserWarning)\n",
    "\n",
    "    K = np.exp(-M/reg)\n",
    "    Lambda1_exp_u,Lambda1_exp_l=np.exp(Lambda1/reg),np.exp(-Lambda1/reg)\n",
    "    Lambda2_exp_u,Lambda2_exp_l=np.exp(Lambda2/reg),np.exp(-Lambda2/reg)\n",
    "    # initialize proxdiv_F1, proxdiv_F2    \n",
    "    if F1=='TV':\n",
    "        def proxdiv_F1(s): \n",
    "            return np.clip(mu/s,Lambda1_exp_l,Lambda1_exp_u)\n",
    "    elif F1=='PTV':\n",
    "        def proxdiv_F1(s):\n",
    "            return np.minimum(mu/s,Lambda1_exp_u)\n",
    "        \n",
    "    elif F1=='TV0':\n",
    "        def proxdiv_F1(s):\n",
    "            return np.ones(s.shape[0], dtype=float)\n",
    "        \n",
    "    elif F1=='inf':\n",
    "        def proxdiv_F1(s):             \n",
    "            return mu/s\n",
    "\n",
    "    if F2=='TV':\n",
    "        def proxdiv_F2(s):\n",
    "            return np.clip(nu/s,Lambda2_exp_l,Lambda2_exp_u)\n",
    "    elif F2=='PTV':\n",
    "        def proxdiv_F2(s):\n",
    "            return np.minimum(nu/s,Lambda2_exp_u)\n",
    "\n",
    "    elif F2=='TV0':\n",
    "        def proxdiv_F2(s):             \n",
    "            return np.ones(s.shape[0], dtype=float)\n",
    "    elif F2=='inf':\n",
    "        def proxdiv_F2(s):             \n",
    "            return nu/s\n",
    "\n",
    "\n",
    "    if F1 not in ['TV','PTV']:\n",
    "        raise ValueError(\"F1 should be either TV or PTV.\")\n",
    "    if F2 not in ['TV','PTV']:\n",
    "        raise ValueError(\"F2 should be either TV or PTV.\")\n",
    "        \n",
    "\n",
    "\n",
    "    \n",
    "    \n",
    "    for ii in range(numItermax):\n",
    "        u_pre=u.copy()\n",
    "        v_pre=v.copy()\n",
    "        v = proxdiv_F2(np.dot(K.T,u))\n",
    "        u = proxdiv_F1(np.dot(K,v))\n",
    "        if ii % 10 == 0:\n",
    "            # we can speed up the process by checking for the error only all\n",
    "            # the 10th iterations\n",
    "            err = np.linalg.norm(u_pre - u)+np.linalg.norm(v_pre - v)  # violation of marginal\n",
    "            if err < stopThr:\n",
    "                break\n",
    "    gamma=np.expand_dims(u,1)*(K*v.T)\n",
    "\n",
    "    return gamma\n",
    "\n",
    "@nb.njit(cache=True)\n",
    "def sinkhorn_knopp_gopt_numba(mu, nu, M, Lambda1,Lambda2, reg=0.1, numItermax=1000,F1='TV',F2='TV'):\n",
    "    r\"\"\"\n",
    "    Solve the entropic regularization optimal transport problem and return the OT matrix\n",
    "\n",
    "    The function solves the following optimization problem:\n",
    "\n",
    "    .. math::\n",
    "        \\gamma = \\mathop{\\arg \\min}_\\gamma \\quad \\langle \\gamma, \\mathbf{M} \\rangle_F +\n",
    "        \\mathrm{reg}\\cdot\\Omega(\\gamma)\n",
    "\n",
    "        s.t. \\ \\gamma \\mathbf{1} &= \\mathbf{a}\n",
    "\n",
    "             \\gamma^T \\mathbf{1} &= \\mathbf{b}\n",
    "\n",
    "             \\gamma &\\geq 0\n",
    "    where :\n",
    "\n",
    "    - :math:`\\mathbf{M}` is the (`dia_mu`, `dia_nu`) metric cost matrix\n",
    "    - :math:`\\Omega` is the entropic regularization term\n",
    "      :math:`\\Omega(\\gamma)=\\sum_{i,j} \\gamma_{i,j}\\log(\\gamma_{i,j})`\n",
    "    - :math:`\\mathbf{a}` and :math:`\\mathbf{b}` are source and target\n",
    "      weights (histograms, both sum to 1)\n",
    "\n",
    "    The algorithm used for solving the problem is the Sinkhorn-Knopp\n",
    "    matrix scaling algorithm as proposed in :ref:`[2] <references-sinkhorn-knopp>`\n",
    "\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    mu : array-like, shape (mu,) float64\n",
    "        samples weights in the source domain\n",
    "    nu : array-like, shape (nu,) float64\n",
    "    M : array-like, shape (dia_mu, dia_nu) float64\n",
    "        loss matrix\n",
    "    reg : float\n",
    "        Regularization term >0\n",
    "    numItermax : int64, optional\n",
    "        Max number of iterations\n",
    "    stopThr : float64, optional\n",
    "        Stop threshold on error (>0)\n",
    "    lambda1: (n,) array\n",
    "    lambda2: (m,) array\n",
    "    Returns\n",
    "    -------\n",
    "    gamma : array-like, shape (dim_mu, dim_nu)\n",
    "        Optimal transportation matrix for the given parameters\n",
    "\n",
    "    Examples\n",
    "    --------\n",
    "\n",
    "    >>> import ot\n",
    "    >>> mu=[.5, .5]\n",
    "    >>> nu=[.5, .5]\n",
    "    >>> M=[[0., 1.], [1., 0.]]\n",
    "    >>> ot.sinkhorn(a, b, M, 1)\n",
    "    array([[0.36552929, 0.13447071],\n",
    "           [0.13447071, 0.36552929]])\n",
    "\n",
    "\n",
    "    .. _references-sinkhorn-knopp:\n",
    "    References\n",
    "    ----------\n",
    "\n",
    "    .. [2] M. Cuturi, Sinkhorn Distances : Lightspeed Computation\n",
    "        of Optimal Transport, Advances in Neural Information\n",
    "        Processing Systems (NIPS) 26, 2013\n",
    "\n",
    "\n",
    "    See Also\n",
    "    --------\n",
    "    ot.lp.emd : Unregularized OT\n",
    "    ot.optim.cg : General regularized OT\n",
    "\n",
    "    \"\"\"\n",
    "    \n",
    "\n",
    "\n",
    "    dim_mu = mu.shape[0]\n",
    "    dim_nu = nu.shape[0]\n",
    "    stopThr=1e-10\n",
    "    \n",
    "    #initialize u,v \n",
    "    u = np.ones(dim_mu, dtype=float)\n",
    "    v = np.ones(dim_nu, dtype=float)\n",
    "    \n",
    "    \n",
    "    #check lambda1 lambda2\n",
    "    if Lambda1.shape[0]==1:\n",
    "        Lambda1=np.full(n,Lambda1[0])\n",
    "    if Lambda2.shape[0]==1:\n",
    "        Lambda2=np.full(m,Lambda2[0])\n",
    "    if Lambda1.shape[0] != n:\n",
    "        raise ValueError(\"Lambda1 should have the same number of rows as n.\")\n",
    "    if Lambda2.shape[0] != m:\n",
    "        raise ValueError(\"Lambda2 should have the same number of rows as m.\")\n",
    "\n",
    "    \n",
    "    # initialize K \n",
    "    K = np.exp(-M/reg)    \n",
    "    Lambda1_exp_u,Lambda1_exp_l=np.exp(Lambda1/reg),np.exp(-Lambda1/reg)\n",
    "    Lambda2_exp_u,Lambda2_exp_l=np.exp(Lambda2/reg),np.exp(-Lambda2/reg)\n",
    "    \n",
    "    \n",
    "\n",
    "    \n",
    "    # initilize proximal-divider operator \n",
    "    if F1=='TV':\n",
    "        def proxdiv_F1(s,mu,Lambda1_exp_l,Lambda1_exp_u):             \n",
    "            return np.clip(mu/s,Lambda1_exp_l,Lambda1_exp_u)\n",
    "    elif F1=='PTV':\n",
    "        def proxdiv_F1(s,mu,Lambda1_exp_l,Lambda1_exp_u):\n",
    "            return np.minimum(mu/s,Lambda1_exp_u)\n",
    "    elif F1=='TV0':\n",
    "        def proxdiv_F1(s,mu,Lambda1_exp_l,Lambda1_exp_u):\n",
    "            return np.ones(s.shape[0], dtype=float)\n",
    "    elif F1=='inf':\n",
    "        def proxdiv_F1(s,mu,Lambda1_exp_l,Lambda1_exp_u):             \n",
    "            return mu/s\n",
    "        \n",
    "\n",
    "    if F2=='TV':\n",
    "        def proxdiv_F2(s,nu,Lambda2_exp_l,Lambda2_exp_u):\n",
    "            return np.clip(nu/s,Lambda2_exp_l,Lambda2_exp_u)\n",
    "    elif F2=='PTV':\n",
    "        def proxdiv_F2(s,nu,Lambda2_exp_l,Lambda2_exp_u):\n",
    "           return np.minimum(nu/s,Lambda2_exp_u)\n",
    "    elif F2=='TV0':\n",
    "        def proxdiv_F2(s,nu,Lambda2_exp_l,Lambda2_exp_u):             \n",
    "            return np.ones(s.shape[0], dtype=float)\n",
    "    elif F2=='inf':\n",
    "        def proxdiv_F2(s,nu,Lambda1_exp_l,Lambda1_exp_u):             \n",
    "            return nu/s\n",
    "        \n",
    "    if F1 not in ['TV','PTV','TV0','inf']:\n",
    "        raise ValueError(\"F1 should be either TV or PTV.\")\n",
    "    if F2 not in ['TV','PTV','TV0','inf']:\n",
    "        raise ValueError(\"F2 should be either TV or PTV.\")\n",
    "                           \n",
    "    # main loop\n",
    "    for ii in range(numItermax):\n",
    "        u_pre=u.copy()\n",
    "        v_pre=v.copy()\n",
    "        v = proxdiv_F2(np.dot(K.T,u),nu,Lambda2_exp_l,Lambda2_exp_u)\n",
    "        u = proxdiv_F1(np.dot(K,v)  ,mu,Lambda1_exp_l,Lambda1_exp_u)\n",
    "        if ii % 10 == 0:\n",
    "            err = np.linalg.norm(u_pre - u)+np.linalg.norm(v_pre - v)  # violation of marginal\n",
    "            if err < stopThr:\n",
    "                break\n",
    "    gamma=np.expand_dims(u,1)*(K*v.T)\n",
    "    \n",
    "    return gamma\n",
    "\n",
    "\n",
    "def gopt_lp(mu,nu,M,Lambda1,Lambda2,numItermax=100000,numThreads=1):\n",
    "    \"\"\"\n",
    "    Solves the partial optimal transport problem\n",
    "    and returns the OT plan by linear programming in PythonOT \n",
    "    \n",
    "    Parameters\n",
    "    ----------\n",
    "    mu : np.ndarray (dim_mu,) float64 \n",
    "        Unnormalized histogram of dimension `dia_mu`\n",
    "    nu : np.ndarray (dim_nu,) float64\n",
    "        Unnormalized histograms of dimension `dia_nu`\n",
    "    M : np.ndarray (dim_mu, dim_nu) float64\n",
    "        cost matrix\n",
    "    reg : float\n",
    "        Regularization term > 0\n",
    "    numItermax : int64, optional\n",
    "        Max number of iterations\n",
    "\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    gamma : (dim_mu, dim_nu) ndarray\n",
    "        Optimal transportation matrix for the given parameters\n",
    "    cost : float64\n",
    "        \n",
    "    \"\"\"\n",
    "    n,m=M.shape \n",
    "     # check Lambda1,Lambda2\n",
    "    Lambda1,Lambda2=np.array([Lambda1]),np.array([Lambda2])\n",
    "    if Lambda1.shape[0]==1:\n",
    "        Lambda1=np.full(n,Lambda1[0])\n",
    "    if Lambda2.shape[0]==1:\n",
    "        Lambda2=np.full(m,Lambda2[0])\n",
    "    if Lambda1.shape[0] != n:\n",
    "        raise ValueError(\"Lambda1 should have the same number of rows as n.\")\n",
    "    if Lambda2.shape[0] != m:\n",
    "        raise ValueError(\"Lambda2 should have the same number of rows as m.\")\n",
    "#        warnings.warn(\"Lambda2 should have the same number of rows as m.\", UserWarning)\n",
    "\n",
    "\n",
    "    mu1=np.zeros(n+1)\n",
    "    nu1=np.zeros(m+1)\n",
    "    mu1[0:n]=mu\n",
    "    nu1[0:m]=nu\n",
    "    mu1[-1]=np.sum(nu)\n",
    "    nu1[-1]=np.sum(mu)\n",
    "    M1=np.zeros((n+1,m+1),dtype=np.float64)\n",
    "    Lambda_matrix=np.expand_dims(Lambda1,1)+Lambda2\n",
    "    M1[0:n,0:m]=M-Lambda_matrix\n",
    "    gamma1=ot.lp.emd(mu1,nu1,M1,numItermax=numItermax,numThreads=numThreads)\n",
    "    gamma=gamma1[0:n,0:m]\n",
    "   \n",
    "    return gamma\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f04bc8d4-e06f-4cad-87ba-e6cee74442e7",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "opt_trans_cost and mass_penalty from Sinkhorn is 0.12 and 0.23\n",
      "opt_trans_cost and mass_penalty from lp with mass constraint is  0.12 and 0.22\n"
     ]
    }
   ],
   "source": [
    "#  test the gopt solvers in a toy example: \n",
    "\n",
    "n,m=10,15\n",
    "X=np.random.rand(n,2)*2\n",
    "Y=np.random.rand(m,2)*2\n",
    "C=cost_matrix_d(X,Y)\n",
    "mu=np.random.rand(n)*4\n",
    "mu/=mu.sum()\n",
    "nu=np.random.rand(m)*4\n",
    "\n",
    "nu/=nu.sum()*1.2\n",
    "Lambda1=np.abs(np.random.rand(n))/2+.1\n",
    "Lambda2=np.abs(np.random.rand(m))/2+.2 \n",
    "\n",
    "\n",
    "gamma_sinkhorn=sinkhorn_knopp_gopt_numba(mu, nu, C, Lambda1,Lambda2, reg=0.01, numItermax=4000,F1='TV',F2='TV')\n",
    "tranas_cost_sinkhorn,penalty_sinkhorn=opt_cost(gamma_sinkhorn,C,Lambda1,Lambda2,mu,nu)\n",
    "gamma_lp=gopt_lp(mu, nu, C, Lambda1,Lambda2, numItermax=2000)\n",
    "tranas_cost_lp,penalty_lp=opt_cost(gamma_lp,C,Lambda1,Lambda2,mu,nu)\n",
    "print('opt_trans_cost and mass_penalty from Sinkhorn is %0.2f and %0.2f'%(tranas_cost_sinkhorn,penalty_sinkhorn))\n",
    "# print('mass of |Gamma1-mu| is',np.sum(np.abs(gamma_sinkhorn.sum(1)-mu)))\n",
    "# print('mass of |Gamma2-nu| is',np.sum(np.abs(gamma_sinkhorn.sum(0)-nu)))\n",
    "print('opt_trans_cost and mass_penalty from lp with mass constraint is  %0.2f and %0.2f'% (tranas_cost_lp,penalty_lp))\n",
    "\n",
    "# print('mass of |Gamma1-mu| is',np.sum(np.abs(gamma_lp.sum(1)-mu)))\n",
    "# print('mass of |Gamma2-nu| is',np.sum(np.abs(gamma_lp.sum(0)-nu)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6980ce67-d44e-4482-bb64-57e838e7b8db",
   "metadata": {},
   "source": [
    "# Sinkhorn and Lp solvers for mass-constraint OPT problem"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "cc994696-68b3-47e8-97cc-6900bbc43f87",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    " \n",
    "@nb.njit(cache=True)\n",
    "def sinkhorn_knopp_mopt(mu, nu, M, mass, reg=0.1, numItermax=100000):\n",
    "    r\"\"\"\n",
    "    (we modify the code in PythonOT) \n",
    "    Solves the partial optimal transport problem\n",
    "    and returns the OT plan vis Sinkhorn algorithm (we modify the code in PythonOT)\n",
    "\n",
    "    The function considers the following problem:\n",
    "\n",
    "    .. math::\n",
    "        \\gamma = \\mathop{\\arg \\min}_\\gamma \\quad \\langle \\gamma,\n",
    "                 \\mathbf{M} \\rangle_F + \\mathrm{reg} \\cdot\\Omega(\\gamma)\n",
    "\n",
    "        s.t. \\gamma \\mathbf{1} &\\leq \\mathbf{a} \\\\\n",
    "             \\gamma^T \\mathbf{1} &\\leq \\mathbf{b} \\\\\n",
    "             \\gamma &\\geq 0 \\\\\n",
    "             \\mathbf{1}^T \\gamma^T \\mathbf{1} = m\n",
    "             &\\leq \\min\\{\\|\\mathbf{a}\\|_1, \\|\\mathbf{b}\\|_1\\} \\\\\n",
    "\n",
    "    where :\n",
    "\n",
    "    - :math:`\\mathbf{M}` is the metric cost matrix\n",
    "    - :math:`\\Omega`  is the entropic regularization term,\n",
    "      :math:`\\Omega=\\sum_{i,j} \\gamma_{i,j}\\log(\\gamma_{i,j})`\n",
    "    - :math:`\\mathbf{a}` and :math:`\\mathbf{b}` are the sample weights\n",
    "    - `m` is the amount of mass to be transported\n",
    "\n",
    "    The formulation of the problem has been proposed in\n",
    "    :ref:`[3] <references-entropic-partial-wasserstein>` (prop. 5)\n",
    "\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    mu : np.ndarray (dia_mu,) float64\n",
    "        Unnormalized histogram of dimension `dia_mu`\n",
    "    b : np.ndarray (dia_nu,) float64\n",
    "        Unnormalized histograms of dimension `dia_nu`\n",
    "    M : np.ndarray (dia_mu, dia_nu)\n",
    "        cost matrix\n",
    "    reg : float\n",
    "        Regularization term > 0\n",
    "    mass : float64, optional\n",
    "        Amount of mass to be transported\n",
    "    numItermax : int64, optional\n",
    "        Max number of iterations\n",
    "    stopThr : float64, optional\n",
    "        Stop threshold on error (>0)\n",
    "    verbose : bool, optional\n",
    "        Print information along iterations\n",
    "    log : bool, optional\n",
    "        record log if True\n",
    "\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    gamma : (dia_mu, dia_nu) ndarray\n",
    "        Optimal transportation matrix for the given parameters\n",
    "    log : dict\n",
    "        log dictionary returned only if `log` is `True`\n",
    "\n",
    "\n",
    "    Examples\n",
    "    --------\n",
    "    >>> import ot\n",
    "    >>> mu = [.1, .2]\n",
    "    >>> nu = [.1, .1]\n",
    "    >>> M = [[0., 1.], [2., 3.]]\n",
    "    >>> np.round(entropic_partial_wasserstein(a, b, M, 1, 0.1), 2)\n",
    "    array([[0.06, 0.02],\n",
    "           [0.01, 0.  ]])\n",
    "\n",
    "\n",
    "    .. _references-entropic-partial-wasserstein:\n",
    "    References\n",
    "    ----------\n",
    "    .. [3] Benamou, J. D., Carlier, G., Cuturi, M., Nenna, L., & Peyré, G.\n",
    "       (2015). Iterative Bregman projections for regularized transportation\n",
    "       problems. SIAM Journal on Scientific Computing, 37(2), A1111-A1138.\n",
    "\n",
    "    See Also\n",
    "    --------\n",
    "    ot.partial.partial_wasserstein: exact Partial Wasserstein\n",
    "    \"\"\"\n",
    "\n",
    "\n",
    "    dim_mu, dim_nu = M.shape\n",
    "    dx = np.ones(dim_mu, dtype=np.float64)\n",
    "    dy = np.ones(dim_nu, dtype=np.float64)\n",
    "    stopThr=1e-13\n",
    "            \n",
    "\n",
    "    # Next 3 lines equivalent to K=np.exp(-M/reg), but faster to compute\n",
    "    K=np.exp(-M/reg)    \n",
    "    K=K*mass / np.sum(K) # make the total mass of K to be mass\n",
    "    \n",
    "    err, cpt = 1, 0\n",
    "    q1 = np.ones(K.shape)\n",
    "    q2 = np.ones(K.shape)\n",
    "    q3 = np.ones(K.shape)\n",
    "    \n",
    "\n",
    "    if mass < 0:\n",
    "        raise ValueError(\"Problem infeasible. Parameter mass should be greater\"\n",
    "                         \" than 0.\")\n",
    "    elif mass > min(np.sum(mu), np.sum(nu)):\n",
    "        raise ValueError(\"Problem infeasible. Parameter m should lower or\"\n",
    "                         \" equal than min(|mu|_1, |nu|_1).\")\n",
    "        \n",
    "\n",
    "    while (err > stopThr and cpt < numItermax):\n",
    "        Kprev = K\n",
    "        K = K * q1\n",
    "        K1 = np.dot(np.diag(np.minimum(mu / np.sum(K, axis=1), dx)), K)\n",
    "        q1 = q1 * Kprev / K1\n",
    "        K1prev = K1\n",
    "        K1 = K1 * q2\n",
    "        K2 = np.dot(K1, np.diag(np.minimum(nu / np.sum(K1, axis=0), dy)))\n",
    "        q2 = q2 * K1prev / K2\n",
    "        K2prev = K2\n",
    "        K2 = K2 * q3\n",
    "        K = K2 * (mass / np.sum(K2))\n",
    "        q3 = q3 * K2prev / K\n",
    "\n",
    "\n",
    "        if cpt % 10 == 0:\n",
    "            err = np.linalg.norm(Kprev - K)\n",
    "\n",
    "        cpt = cpt + 1\n",
    "    if cpt==numItermax-1:\n",
    "        print('warning, maximum iteration reached')\n",
    "    return K\n",
    "\n",
    "\n",
    "def mopt_lp(mu, nu, M, mass, numItermax=100000,numThreads=1):\n",
    "    r\"\"\"\n",
    "    (we modify the code in PythonOT) \n",
    "    Solves the partial optimal transport problem\n",
    "    and returns the OT plan vis Sinkhorn algorithm (we modify the code in PythonOT)\n",
    "\n",
    "    The function considers the following problem:\n",
    "\n",
    "    .. math::\n",
    "        \\gamma = \\mathop{\\arg \\min}_\\gamma \\quad \\langle \\gamma,\n",
    "                 \\mathbf{M} \\rangle_F + \\mathrm{reg} \\cdot\\Omega(\\gamma)\n",
    "\n",
    "        s.t. \\gamma \\mathbf{1} &\\leq \\mathbf{a} \\\\\n",
    "             \\gamma^T \\mathbf{1} &\\leq \\mathbf{b} \\\\\n",
    "             \\gamma &\\geq 0 \\\\\n",
    "             \\mathbf{1}^T \\gamma^T \\mathbf{1} = m\n",
    "             &\\leq \\min\\{\\|\\mathbf{a}\\|_1, \\|\\mathbf{b}\\|_1\\} \\\\\n",
    "\n",
    "    where :\n",
    "\n",
    "    - :math:`\\mathbf{M}` is the metric cost matrix\n",
    "    - :math:`\\Omega`  is the entropic regularization term,\n",
    "      :math:`\\Omega=\\sum_{i,j} \\gamma_{i,j}\\log(\\gamma_{i,j})`\n",
    "    - :math:`\\mathbf{a}` and :math:`\\mathbf{b}` are the sample weights\n",
    "    - `m` is the amount of mass to be transported\n",
    "\n",
    "    The formulation of the problem has been proposed in\n",
    "    :ref:`[3] <references-entropic-partial-wasserstein>` (prop. 5)\n",
    "\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    mu : np.ndarray (dia_mu,) float64\n",
    "        Unnormalized histogram of dimension `dia_mu`\n",
    "    b : np.ndarray (dia_nu,) float64\n",
    "        Unnormalized histograms of dimension `dia_nu`\n",
    "    M : np.ndarray (dia_mu, dia_nu)\n",
    "        cost matrix\n",
    "    reg : float\n",
    "        Regularization term > 0\n",
    "    m : float64, optional\n",
    "        Amount of mass to be transported\n",
    "    numItermax : int64, optional\n",
    "        Max number of iterations\n",
    "    stopThr : float64, optional\n",
    "        Stop threshold on error (>0)\n",
    "    verbose : bool, optional\n",
    "        Print information along iterations\n",
    "    log : bool, optional\n",
    "        record log if True\n",
    "\n",
    "\n",
    "    Returns\n",
    "    -------\n",
    "    gamma : (dia_mu, dia_nu) ndarray\n",
    "        Optimal transportation matrix for the given parameters\n",
    "    log : dict\n",
    "        log dictionary returned only if `log` is `True`\n",
    "\n",
    "\n",
    "    Examples\n",
    "    --------\n",
    "    >>> import ot\n",
    "    >>> mu = [.1, .2]\n",
    "    >>> nu = [.1, .1]\n",
    "    >>> M = [[0., 1.], [2., 3.]]\n",
    "    >>> np.round(entropic_partial_wasserstein(a, b, M, 1, 0.1), 2)\n",
    "    array([[0.06, 0.02],\n",
    "           [0.01, 0.  ]])\n",
    "\n",
    "\n",
    "    .. _references-entropic-partial-wasserstein:\n",
    "    References\n",
    "    ----------\n",
    "    .. [3] Benamou, J. D., Carlier, G., Cuturi, M., Nenna, L., & Peyré, G.\n",
    "       (2015). Iterative Bregman projections for regularized transportation\n",
    "       problems. SIAM Journal on Scientific Computing, 37(2), A1111-A1138.\n",
    "\n",
    "    See Also\n",
    "    --------\n",
    "    ot.partial.partial_wasserstein: exact Partial Wasserstein\n",
    "    \"\"\"\n",
    "\n",
    "    mu = np.asarray(mu, dtype=np.float64)\n",
    "    nu = np.asarray(nu, dtype=np.float64)\n",
    "    M = np.asarray(M, dtype=np.float64)\n",
    "\n",
    "    dim_mu, dim_nu = M.shape\n",
    "     \n",
    "    if mass < 0:\n",
    "        raise ValueError(\"Problem infeasible. Parameter mass should be greater\"\n",
    "                         \" than 0.\")\n",
    "    elif mass > np.min(np.stack((np.sum(mu), np.sum(nu)))):\n",
    "        raise ValueError(\"Problem infeasible. Parameter m should lower or\"\n",
    "                         \" equal than min(|mu|_1, |nu|_1).\")\n",
    "        \n",
    "            \n",
    "\n",
    "    # Next 3 lines equivalent to K=np.exp(-M/reg), but faster to compute\n",
    "    mu_extended  = np.concatenate((mu, np.ones(1)*(np.sum(nu)-mass)))\n",
    "    nu_extended  = np.concatenate((nu, np.ones(1)*(np.sum(mu)-mass)))\n",
    "    \n",
    "    alpha,beta,A=0.0,1.0,np.max(M)+1\n",
    "    M_extended=np.zeros((n+1,m+1))\n",
    "    M_extended[0:n,0:m]=M\n",
    "#    M_extended[0:n,m],M_extended[m,0:m]=alpha,alpha\n",
    "    M_extended[n,m]=A+2*alpha+beta\n",
    "\n",
    "    gamma_extended=ot.lp.emd(mu_extended,nu_extended,M_extended,numItermax=numItermax,numThreads=numThreads)\n",
    "    gamma=gamma_extended[0:n,0:m]\n",
    "    \n",
    "    return gamma\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "17e1f096-6ee5-475c-986b-f388825b8fa0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mopt_trans_cost from Sinkhorn is 0.20, transported mass is 0.80\n",
      "mopt_trans_cost from lp is  0.19, transported mass is 0.80 \n"
     ]
    }
   ],
   "source": [
    "#  test the mopt solvers in a toy example: \n",
    "\n",
    "n,m=10,15\n",
    "X=np.random.rand(n,2)*2\n",
    "Y=np.random.rand(m,2)*2\n",
    "C=cost_matrix_d(X,Y)\n",
    "mu=np.random.rand(n)*4\n",
    "mu/=mu.sum()\n",
    "nu=np.random.rand(m)*4\n",
    "\n",
    "nu=nu/nu.sum()*1.2\n",
    "mass=0.8*min(mu.sum(),nu.sum())\n",
    "\n",
    "gamma_sinkhorn=sinkhorn_knopp_mopt(mu, nu, C, mass, reg=0.05, numItermax=100000)\n",
    "gamma_lp=mopt_lp(mu, nu, C, mass, numItermax=100000)\n",
    "\n",
    "\n",
    "\n",
    "tranas_cost_sinkhorn,penalty_sinkhorn=opt_cost(gamma_sinkhorn,C,Lambda1,Lambda2,mu,nu)\n",
    "tranas_cost_lp,penalty_lp=opt_cost(gamma_lp,C,Lambda1,Lambda2,mu,nu)\n",
    "\n",
    "print('mopt_trans_cost from Sinkhorn is %0.2f, transported mass is %0.2f'%(tranas_cost_sinkhorn,gamma_sinkhorn.sum()))\n",
    "print('mopt_trans_cost from lp is  %0.2f, transported mass is %0.2f '% (tranas_cost_lp,gamma_lp.sum()))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "8af3742a-8db8-49aa-bd0e-fd837c2dfacd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mopt_trans_cost from Sinkhorn is 0.19, |gamma2-q| is 0.00\n",
      "mopt_trans_cost from lp is  0.18, |gamma2-q| is 0.00 \n",
      "gopt_trans_cost from Sinkhorn is 0.18 and 0.00\n",
      "gopt_trans_cost from lp  is  0.18 and 0.00\n"
     ]
    }
   ],
   "source": [
    "# test the specical case OPT problem: \n",
    "\n",
    "\n",
    "n,m=10,15\n",
    "X=np.random.rand(n,2)*2\n",
    "Y=np.random.rand(m,2)*2\n",
    "C=cost_matrix_d(X,Y)\n",
    "mu=np.random.rand(n)*4\n",
    "mu=mu/mu.sum()*1.2\n",
    "nu=np.random.rand(m)*4\n",
    "\n",
    "nu=nu/nu.sum()\n",
    "mass=min(mu.sum(),nu.sum())\n",
    "Lambda1=np.array([0.0]) \n",
    "Lambda2=np.array([200.0])\n",
    "\n",
    "\n",
    "gamma_sinkhorn=sinkhorn_knopp_mopt(mu, nu, C, mass, reg=0.05, numItermax=100000)\n",
    "gamma_lp=mopt_lp(mu, nu, C, mass, numItermax=100000)\n",
    "\n",
    "tranas_cost_sinkhorn,penalty_sinkhorn=opt_cost(gamma_sinkhorn,C,Lambda1,Lambda2,mu,nu)\n",
    "tranas_cost_lp,penalty_lp=opt_cost(gamma_lp,C,Lambda1,Lambda2,mu,nu)\n",
    "\n",
    "print('mopt_trans_cost from Sinkhorn is %0.2f, |gamma2-q| is %0.2f'%(tranas_cost_sinkhorn,np.linalg.norm(nu-gamma_sinkhorn.sum(0))))\n",
    "print('mopt_trans_cost from lp is  %0.2f, |gamma2-q| is %0.2f '% (tranas_cost_lp,np.linalg.norm(nu-gamma_lp.sum(0))))\n",
    "\n",
    "\n",
    "gamma_sinkhorn=sinkhorn_knopp_gopt_numba(mu, nu, C, Lambda1,Lambda2, reg=0.01, numItermax=4000,F1='PTV',F2='inf')\n",
    "tranas_cost_sinkhorn,penalty_sinkhorn=opt_cost(gamma_sinkhorn,C,Lambda1,Lambda2,mu,nu)\n",
    "gamma_lp=gopt_lp(mu, nu, C, Lambda1,Lambda2, numItermax=2000)\n",
    "tranas_cost_lp,penalty_lp=opt_cost(gamma_lp,C,Lambda1,Lambda2,mu,nu)\n",
    "\n",
    "print('gopt_trans_cost from Sinkhorn is %0.2f and |gamma2-q| is %0.2f'%(tranas_cost_sinkhorn,np.linalg.norm(nu-gamma_sinkhorn.sum(0))))\n",
    "print('gopt_trans_cost from lp  is  %0.2f and |gamma2-q| is %0.2f'% (tranas_cost_lp,np.linalg.norm(nu-gamma_lp.sum(0))))\n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0d0ac184-f15f-4c95-a00f-b7c8d3f5ed6b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

